Critical connectedness of thin arithmetical discrete planes

An arithmetical discrete plane is said to have critical connecting thickness if its thickness is equal to the infimum of the set of values that preserve its $2$-connectedness. This infimum thickness can be computed thanks to the fully subtractive algorithm. This multidimensional continued fraction algorithm consists, in its linear form, in subtracting the smallest entry to the other ones. We provide a characterization of the discrete planes with critical thickness that have zero intercept and that are $2$-connected. Our tools rely on the notion of dual substitution which is a geometric version of the usual notion of substitution acting on words. We associate with the fully subtractive algorithm a set of substitutions whose incidence matrix is provided by the matrices of the algorithm, and prove that their geometric counterparts generate arithmetic discrete planes.

==> fig/e_one_star.py <==
r"""
Substitutions over unit cube faces (Rauzy fractals)

This module implements the `E_1^*(\sigma)` substitution
associated with a one-dimensional substitution `\sigma`,
that acts on unit faces of dimension `(d-1)` in `\RR^d`.

This module defines the following classes and functions:

- ``Face`` - a class to model a face

- ``Patch`` - a class to model a finite set of faces

- ``E1Star`` - a class to model the `E_1^*(\sigma)` application
  defined by the substitution sigma

See the documentation of these objects for more information.

The convention for the choice of the unit faces and the
definition of `E_1^*(\sigma)` varies from article to article.
Here, unit faces are defined by

.. MATH::

    \begin{array}{ccc}
    \,[x, 1]^* & = & \{x + \lambda e_2 + \mu e_3 : \lambda, \mu \in [0,1]\} \\
    \,[x, 2]^* & = & \{x + \lambda e_1 + \mu e_3 : \lambda, \mu \in [0,1]\} \\
    \,[x, 3]^* & = & \{x + \lambda e_1 + \mu e_2 : \lambda, \mu \in [0,1]\}
    \end{array}

and the generalized substitution `E_1^*(\sigma)` is defined by

.. MATH::

    E_1^*(\sigma)([x,i]^*) =
    \bigcup_{k = 1,2,3} \; \bigcup_{s | \sigma(k) = pis}
    [M^{-1}(x + \ell(s)), k]^*,

where `\ell(s)` is the abelianized of `s`, and `M` is the matrix of `\sigma`.

AUTHORS:

- Franco Saliola (2009): initial version
- Vincent Delecroix, Timo Jolivet, Stepan Starosta (2010-05): redesign 
- Timo Jolivet (2010-08, 2010-09): redesign 

REFERENCES:

.. [AI] P. Arnoux, S. Ito,
   Pisot substitutions and Rauzy fractals,
   Bull. Belg. Math. Soc. 8 (2), 2001, pp. 181--207

.. [AIS] Y. Sano, P. Arnoux, S. Ito,
   Higher dimensional extensions of substitutions and their dual maps,
   J. Anal. Math. 83, 2001, pp. 183--206

EXAMPLES:

We start by drawing a simple three-face patch::

    sage: from sage.combinat.e_one_star import E1Star, Face, Patch
    sage: x = [Face((0,0,0),1), Face((0,0,0),2), Face((0,0,0),3)]
    sage: P = Patch(x)
    sage: P
    Patch: [[(0, 0, 0), 1]*, [(0, 0, 0), 2]*, [(0, 0, 0), 3]*]
    sage: P.plot()                   #not tested

We apply a substitution to this patch, and draw the result::

    sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
    sage: E = E1Star(sigma)
    sage: E(P)
    Patch: [[(1, 0, -1), 1]*, [(0, 1, -1), 2]*, [(0, 0, 0), 3]*, [(0, 0, 0), 1]*, [(0, 0, 0), 2]*]
    sage: E(P).plot()                #not tested

.. NOTE::

    - The type of a face is given by an integer in ``[1, ..., d]``
      where ``d`` is the length of the vector of the face.

    - The alphabet of the domain and the codomain of `\sigma` must be
      equal, and they must be of the form ``[1, ..., d]``, where ``d``
      is a positive integer corresponding to the length of the vectors
      of the faces on which `E_1^*(\sigma)` will act.

::

    sage: x = [Face((0,0,0),1), Face((0,0,0),2), Face((0,0,0),3)]
    sage: P = Patch(x)
    sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
    sage: E = E1Star(sigma)
    sage: E(P)
    Patch: [[(1, 0, -1), 1]*, [(0, 1, -1), 2]*, [(0, 0, 0), 3]*, [(0, 0, 0), 1]*, [(0, 0, 0), 2]*]

We can also use the Patch method ``apply_substitution``, which changes the patch::

    sage: sigma = WordMorphism({1:[1,3,1], 2:[1], 3:[1,1,3,2]})
    sage: E = E1Star(sigma)
    sage: p = Patch([Face((0,0,0),t) for t in [1,2,3]])
    sage: p.apply_substitution(E, 5)
    sage: p
    Patch of 723 faces

The application of an ``E1Star`` substitution assigns to each new face the color of its preimage.
The ``repaint`` method allows us to repaint the faces of a patch.
A single color can also be assigned to every face, by specifying a list of a single color::

    sage: p = Patch([Face((0,0,0),t) for t in [1,2,3]])
    sage: p.apply_substitution(E, 5)
    sage: p.repaint(['green'])
    sage: p.plot()                   #not tested

A list of colors allows us to color the faces sequentially::

    sage: p = Patch([Face((0,0,0),t) for t in [1,2,3]])
    sage: p.apply_substitution(E)
    sage: p.repaint(['red', 'yellow', 'green', 'blue', 'black'])
    sage: p.apply_substitution(E, 3)
    sage: p.plot()                   #not tested

All the color schemes from ``matplotlib.cm.datad.keys()`` can be used::

    sage: p = Patch([Face((0,0,0),t) for t in [1,2,3]])
    sage: p.repaint(cmap='summer')
    sage: p.apply_substitution(E, 3)
    sage: p.plot()                   #not tested
    sage: p.repaint(cmap='hsv')
    sage: p.apply_substitution(E, 2)
    sage: p.plot()                   #not tested

It is also possible to specify a dictionary to color the faces according to their type::

    sage: p = Patch([Face((0,0,0),t) for t in [1,2,3]])
    sage: p.apply_substitution(E, 5)
    sage: p.repaint({1:(0.7, 0.7, 0.7), 2:(0.5,0.5,0.5), 3:(0.3,0.3,0.3)})
    sage: p.plot()                   #not tested
    sage: p.repaint({1:'red', 2:'yellow', 3:'green'})
    sage: p.plot()                   #not tested

Let us look at a nice big patch in 3D::

    sage: sigma = WordMorphism({1:[1,2], 2:[3], 3:[1]})
    sage: E = E1Star(sigma)
    sage: x = [Face((0,0,0),t) for t in [1,2,3]]
    sage: P = Patch(x)
    sage: P.add(P.translate([-1,1,0]))
    sage: P.apply_substitution(E, 11)
    sage: P.plot3d()                 #not tested

Plotting with TikZ pictures is possible::

    sage: sigma = WordMorphism({1:[1,2], 2:[3], 3:[1]})
    sage: E = E1Star(sigma)
    sage: x = [Face((0,0,0),t) for t in [1,2,3]]
    sage: P = Patch(x)
    sage: P.apply_substitution(E, 3)
    sage: s = P.plot_tikz()
    sage: print s
    \begin{tikzpicture}[x={(-0.216506cm,-0.125000cm)}, y={(0.216506cm,-0.125000cm)}, z={(0.000000cm,0.250000cm)}]
    \def\loza#1#2#3#4#5#6{
      \definecolor{facecolor}{rgb}{#4,#5,#6}
      \fill[fill=facecolor, draw=black, shift={(#1, #2, #3)}]
      (0, 0, 0) -- (0, 1, 0) -- (0, 1, 1) -- (0, 0, 1) -- cycle;
    }
    \def\lozb#1#2#3#4#5#6{
      \definecolor{facecolor}{rgb}{#4,#5,#6}
      \fill[fill=facecolor, draw=black, shift={(#1, #2, #3)}]
      (0, 0, 0) -- (0, 0, 1) -- (1, 0, 1) -- (1, 0, 0) -- cycle;
    }
    \def\lozc#1#2#3#4#5#6{
      \definecolor{facecolor}{rgb}{#4,#5,#6}
      \fill[fill=facecolor, draw=black, shift={(#1, #2, #3)}]
      (0, 0, 0) -- (1, 0, 0) -- (1, 1, 0) -- (0, 1, 0) -- cycle;
    }
    \loza{0}{0}{1}{1.00}{0.00}{0.00}
    \lozc{-1}{0}{2}{1.00}{0.00}{0.00}
    \lozb{-1}{1}{1}{1.00}{0.00}{0.00}
    \loza{0}{0}{0}{1.00}{0.00}{0.00}
    \loza{1}{-1}{0}{0.00}{1.00}{0.00}
    \lozc{0}{-1}{1}{0.00}{1.00}{0.00}
    \lozb{0}{0}{0}{0.00}{1.00}{0.00}
    \loza{1}{0}{-1}{0.00}{0.00}{1.00}
    \lozc{0}{0}{0}{0.00}{0.00}{1.00}
    \end{tikzpicture}

Note that everything can be done in any dimension, but that the plotting
features only work in dimension three (that is, with three-letter alphabets)::

    sage: x = [Face((0,0,0,0),1), Face((0,0,0,0),4)]
    sage: P = Patch(x)
    sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1,4], 4:[1]})
    sage: E = E1Star(sigma)
    sage: E(P)
    Patch: [[(1, 0, 0, -1), 1]*, [(0, 1, 0, -1), 2]*, [(0, 0, 1, -1), 3]*, [(0, 0, 0, 0), 4]*, [(0, 0, 0, 0), 3]*]

::

    sage: sigma = WordMorphism({1:[1,2],2:[1,3],3:[1,4],4:[1,5],5:[1,6],6:[1,7],7:[1,8],8:[1,9],9:[1,10],10:[1,11],11:[1,12],12:[1]})
    sage: E = E1Star(sigma)
    sage: E
    E_1^*(WordMorphism: 1->12, 10->1,11, 11->1,12, 12->1, 2->13, 3->14, 4->15, 5->16, 6->17, 7->18, 8->19, 9->1,10)
    sage: P = Patch([Face((0,0,0,0,0,0,0,0,0,0,0,0),t) for t in [1,2,3]])
    sage: for x in E(P): print x
    [(1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1), 1]*
    [(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1), 2]*
    [(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1), 3]*
    [(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1), 4]*
    [(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1), 5]*
    [(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1), 6]*
    [(0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1), 7]*
    [(0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1), 8]*
    [(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1), 9]*
    [(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1), 10]*
    [(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1), 11]*
    [(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 12]*
    [(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 1]*
    [(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), 2]*
"""
#*****************************************************************************
#       Copyright (C) 2010 Franco Saliola <saliola@gmail.com>
#                          Vincent Delecroix <20100.delecroix@gmail.com>
#                          Timo Jolivet <timo.jolivet@gmail.com>
#                          Stepan Starosta <stepan.starosta@gmail.com> 
#
#  Distributed under the terms of the GNU General Public License (GPL) 
#  as published by the Free Software Foundation; either version 2 of 
#  the License, or (at your option) any later version.  
#                  http://www.gnu.org/licenses/  
#***************************************************************************** 
from sage.rings.integer import Integer
from sage.misc.functional import det
from sage.structure.sage_object import SageObject
from sage.combinat.words.morphism import WordMorphism
from sage.matrix.constructor import matrix
from sage.modules.free_module_element import vector
from sage.plot.plot import Graphics
#from sage.plot.plot import rainbow
from sage.plot.colors import Color
from sage.plot.polygon import polygon
from sage.rings.integer_ring import ZZ
from sage.misc.latex import LatexExpr
from sage.misc.lazy_attribute import lazy_attribute
from sage.misc.cachefunc import cached_method

# matplotlib color maps, loaded on-demand
cm = None

class Face(SageObject):
    r"""
    A class to model a unit face of arbitrary dimension.

    A unit face in dimension `d` is represented by
    a `d`-dimensional vector ``v`` and a type ``t`` in `\{1, \ldots, d\}`.
    The type of the face corresponds to the canonical unit vector
    to which the face is orthogonal.
    The optional ``color`` argument is used in plotting functions.
    
    INPUT:

    - ``v`` - tuple of integers
    - ``t`` - integer in ``[1, ..., len(v)]``, type of the face. The face of type `i`
      is orthogonal to the canonical vector `e_i`.
    - ``color`` - color (optional, default: ``None``) color of the face,
      used for plotting only. If ``None``, its value is guessed from the
      face type.

    EXAMPLES::

        sage: from sage.combinat.e_one_star import E1Star, Face, Patch
        sage: f = Face((0,2,0), 3)
        sage: f.vector()
        (0, 2, 0)
        sage: f.type()
        3

    ::

        sage: f = Face((0,2,0), 3, color=(0.5, 0.5, 0.5))
        sage: f.color()
        RGB color (0.5, 0.5, 0.5)
    """
    def __init__(self, v, t, color=None):
        r"""
        Face constructor. See class doc for more information.

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: f = Face((0,2,0), 3)
            sage: f.vector()
            (0, 2, 0)
            sage: f.type()
            3
        """
        self._vector = (ZZ**len(v))(v)
        self._vector.set_immutable()

        if not(isinstance(t, Integer) and 1 <= t <= len(v)):
            raise ValueError, 'The type must be an integer between 1 and len(v)'
        self._type = t

        if color is None:
            if self._type == 1:
                color = Color((1,0,0))
            elif self._type == 2:
                color = Color((0,1,0))
            elif self._type == 3:
                color = Color((0,0,1))
            else:
                color = Color()
        self._color = Color(color)

    def __repr__(self):
        r"""
        String representation of a face.

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: f = Face((0,0,0,3), 3)
            sage: f
            [(0, 0, 0, 3), 3]*

        ::

            sage: f = Face((0,0,0,3), 3)
            sage: f
            [(0, 0, 0, 3), 3]*
        """
        return "[%s, %s]*"%(self.vector(), self.type())

    def __eq__(self, other):
        r"""
        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: f = Face((0,0,0,3), 3)
            sage: g = Face((0,0,0,3), 3)
            sage: f == g
            True
        """
        return (isinstance(other, Face) and 
                self.vector() == other.vector() and 
                self.type() == other.type() )


    def __hash__(self):
        r"""
        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: f = Face((0,0,0,3), 3)
            sage: g = Face((0,0,0,3), 3)
            sage: hash(f) == hash(g)
            True
        """
        return hash((self.vector(), self.type()))

    def vector(self):
        r"""
        Return the vector of the face.

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: f = Face((0,2,0), 3)
            sage: f.vector()
            (0, 2, 0)
        """
        return self._vector

    def type(self):
        r"""
        Returns the type of the face.

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: f = Face((0,2,0), 3)
            sage: f.type()
            3

        ::

            sage: f = Face((0,2,0), 3)
            sage: f.type()
            3
        """
        return self._type

    def color(self, color=None):
        r"""
        Returns or change the color of the face.

        INPUT:

        - ``color`` - string, rgb tuple, color (optional, default: ``None``)
          the new color to assign to the face. If ``None``, it returns the
          color of the face.

        OUTPUT:

            color

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: f = Face((0,2,0), 3)
            sage: f.color()
            RGB color (0.0, 0.0, 1.0)
            sage: f.color('red')
            sage: f.color()
            RGB color (1.0, 0.0, 0.0)

        """
        if color is None:
            return self._color
        else:
            self._color = Color(color)

    def _plot(self, projmat, face_contour, opacity):
        r"""
        Returns a 2D graphic object representing the face.

        INPUT:

        - ``projmat`` - 2*3 projection matrix
        - ``face_contour`` - dict, maps the face type to vectors describing
          the contour of unit faces

        OUTPUT:

            2D graphic object

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: f = Face((0,0,3), 3)
            sage: projmat = matrix(2, [-1.7320508075688772*0.5, 1.7320508075688772*0.5, 0, -0.5, -0.5, 1])
            sage: face_contour = {1: map(vector, [(0,0,0),(0,1,0),(0,1,1),(0,0,1)]), 2: map(vector, [(0,0,0),(0,0,1),(1,0,1),(1,0,0)]), 3: map(vector, [(0,0,0),(1,0,0),(1,1,0),(0,1,0)])}
            sage: G = f._plot(projmat, face_contour, 0.75)
        """
        v = self.vector()
        t = self.type()
        G = polygon([projmat*(u+v) for u in face_contour[t]], alpha=opacity,
               thickness=1, rgbcolor=self.color())
        return G

    def _plot3d(self, face_contour):
        r"""
        3D reprensentation of a unit face (Jmol).

        INPUT:

        - ``face_contour`` - dict, maps the face type to vectors describing
          the contour of unit faces

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: f = Face((0,0,3), 3)
            sage: face_contour = {1: map(vector, [(0,0,0),(0,1,0),(0,1,1),(0,0,1)]), 2: map(vector, [(0,0,0),(0,0,1),(1,0,1),(1,0,0)]), 3: map(vector, [(0,0,0),(1,0,0),(1,1,0),(0,1,0)])}
            sage: G = f._plot3d(face_contour)      #not tested
        """
        v = self.vector()
        t = self.type()
        c = self.color()
        G = polygon([u+v for u in face_contour[t]], rgbcolor=c)
        return G

class Patch(SageObject):
    r"""
    A class to model a collection of faces.

    INPUT:

    - ``faces`` - finite iterable of faces
    - ``face_contour`` - dict (optional, default:``None``) maps the face
      type to vectors describing the contour of unit faces. If None, 
      defaults contour are assumed for faces of type 1, 2, 3 or 1, 2, 3.
      Used in plotting methods only.

    EXAMPLES::

        sage: from sage.combinat.e_one_star import E1Star, Face, Patch
        sage: x = [Face((0,0,0),t) for t in [1,2,3]]
        sage: P = Patch(x)
        sage: P
        Patch: [[(0, 0, 0), 1]*, [(0, 0, 0), 2]*, [(0, 0, 0), 3]*]

    ::

        sage: face_contour = {}
        sage: face_contour[1] =  map(vector, [(0,0,0),(0,1,0),(0,1,1),(0,0,1)])
        sage: face_contour[2] = map(vector, [(0,0,0),(0,0,1),(1,0,1),(1,0,0)]) 
        sage: face_contour[3] = map(vector, [(0,0,0),(1,0,0),(1,1,0),(0,1,0)])
        sage: Patch([Face((0,0,0),t) for t in [1,2,3]], face_contour=face_contour)
        Patch: [[(0, 0, 0), 1]*, [(0, 0, 0), 2]*, [(0, 0, 0), 3]*]
    """
    def __init__(self, faces, face_contour=None):
        r"""
        Constructor of a patch (set of faces). See class doc for more information.

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: x = [Face((0,0,0),t) for t in [1,2,3]]
            sage: P = Patch(x)
            sage: P
            Patch: [[(0, 0, 0), 1]*, [(0, 0, 0), 2]*, [(0, 0, 0), 3]*]
            sage: y = Face((0,1,0), 3)
            sage: P.add(y)
            sage: P
            Patch: [[(0, 0, 0), 1]*, [(0, 0, 0), 2]*, [(0, 0, 0), 3]*, [(0, 1, 0), 3]*]
        """
        self._faces = list(faces)

        if not face_contour is None:
            self._face_contour = face_contour

        else:
            self._face_contour = {
                    1: map(vector, [(0,0,0),(0,1,0),(0,1,1),(0,0,1)]),
                    2: map(vector, [(0,0,0),(0,0,1),(1,0,1),(1,0,0)]),
                    3: map(vector, [(0,0,0),(1,0,0),(1,1,0),(0,1,0)])
            }

    def __eq__(self, other):
        r"""
        Equality test for Patch.

        INPUT:

        - ``other`` - an object

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: x = [Face((0,0,0),1), Face((0,0,0),2), Face((0,0,0),3)]
            sage: y = [Face((0,1,0),1), Face((0,0,0),3)]
            sage: P = Patch(x)
            sage: Q = Patch(y)
            sage: R = Patch(x)
            sage: P == Q
            False
            sage: P == R
            True
            sage: P == 4
            False

        ::

            sage: s = WordMorphism({1:[1,3], 2:[1,2,3], 3:[3]})
            sage: t = WordMorphism({1:[1,2,3], 2:[2,3], 3:[3]})
            sage: P = Patch([Face((0,0,0), 1), Face((0,0,0), 2), Face((0,0,0), 3)])
            sage: E1Star(s)(P) == E1Star(t)(P)
            False
            sage: E1Star(s * t)(P) == E1Star(t)(E1Star(s)(P))
            True
        """
        return (isinstance(other, Patch) and set(self) == set(other))

    def __len__(self):
        r"""
        Returns the number of faces contained in the patch.

        OUPUT:

            integer

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: x = [Face((0,0,0),t) for t in [1,2,3]]
            sage: P = Patch(x)
            sage: len(P)       #indirect doctest
            3
        """
        return len(self._faces)

    def __repr__(self):
        r"""
        String representation of a patch.

        Displays all the faces if there less than 20,
        otherwise displays the number of faces.

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: x = [Face((0,0,0),t) for t in [1,2,3]]
            sage: P = Patch(x)
            sage: P
            Patch: [[(0, 0, 0), 1]*, [(0, 0, 0), 2]*, [(0, 0, 0), 3]*]
            
        ::

            sage: x = [Face((0,0,a),1) for a in range(25)]
            sage: P = Patch(x)
            sage: P
            Patch of 25 faces
        """
        if len(self) <= 20:
            return "Patch: %s"%self._faces
        else:
            return "Patch of %s faces"%len(self)

    def __iter__(self):
        r"""
        Return an iterator over the faces of the patch.

        OUTPUT:

            iterator

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: x = [Face((0,0,0),t) for t in [1,2,3]]
            sage: P = Patch(x)
            sage: list(P)
            [[(0, 0, 0), 1]*, [(0, 0, 0), 2]*, [(0, 0, 0), 3]*]
        """
        return iter(self._faces)

    def __getitem__(self, key):
        r"""
        INPUT:

        - ``key`` - integer between 0 and len(self) - 1

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: x = [Face((0,0,0),t) for t in [1,2,3]]
            sage: P = Patch(x)
            sage: P[1]
            [(0, 0, 0), 2]*
        """
        return self._faces[key]

    def __add__(self, other):
        r"""
        Addition of patches (union). A face already in both patches will
        appear twice in the new patch. No verification of unicity is done.

        INPUT:

        - ``other`` - an object

        EXAMPLES::

            sage: from sage.combinat.e_one_star import Face, Patch, E1Star
            sage: U = Patch([Face([0,0,0], 1), Face([0,0,0], 2), Face([0,0,0], 3)])
            sage: V = U.translate([1,-1,0])
            sage: U + V
            Patch: [[(0, 0, 0), 1]*, [(0, 0, 0), 2]*, [(0, 0, 0), 3]*, [(1, -1, 0), 1]*, [(1, -1, 0), 2]*, [(1, -1, 0), 3]*]
        """
        return Patch(self._faces + other._faces)

    def add(self, faces):
        r"""
        Add a face or many faces to the patch. This changes the patch.

        .. NOTE::

            The faces to be added are assumed to be distinct from those
            already in the patch. A face already in the patch will be
            added twice. No verification of unicity is done.
            
        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: x = [Face((0,0,0),t) for t in [1,2]]
            sage: P = Patch(x)
            sage: P
            Patch: [[(0, 0, 0), 1]*, [(0, 0, 0), 2]*]
            sage: P.add(Face((1,2,3), 3))
            sage: P
            Patch: [[(0, 0, 0), 1]*, [(0, 0, 0), 2]*, [(1, 2, 3), 3]*]
            sage: P.add([Face((1,2,3), 3), Face((2,3,3), 2)])
            sage: P
            Patch: [[(0, 0, 0), 1]*, [(0, 0, 0), 2]*, [(1, 2, 3), 3]*, [(1, 2, 3), 3]*, [(2, 3, 3), 2]*]
        """
        if isinstance(faces, Face):
            self._faces.append(faces)
        else:
            self._faces.extend(faces)

    def faces_of_type(self, t):
        r"""
        Returns a list of the faces that have type ``t``.

        INPUT:

        - ``t`` - integer or any other type

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: P = Patch([Face((0,0,0),1), Face((1,2,0),3), Face((1,2,0),1)])
            sage: P.faces_of_type(1)
            [[(0, 0, 0), 1]*, [(1, 2, 0), 1]*]
        """
        return [face for face in self if face.type() == t]

    def translate(self, v):
        r"""
        Translates all the faces by the vector ``v``.

        This does not change self. It returns a copy.

        INPUT:

        - ``v`` - vector or tuple

        OUTPUT:

            a patch

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: P = Patch([Face((0,0,0),1), Face((1,2,0),3), Face((1,2,0),1)])
            sage: P.translate([-1,-2,0])
            Patch: [[(-1, -2, 0), 1]*, [(0, 0, 0), 3]*, [(0, 0, 0), 1]*]
        """
        v = vector(v)
        return Patch(Face(f.vector()+v, f.type(), f.color()) for f in self)

    def repaint(self, cmap='prism'):
        r"""
        Repaints all the faces of self from the given color map.

        This changes self.

        INPUT:

        -  ``cmap`` - color map (default: ``'prism'``). It can be one of the
           following :
           
           - string - A coloring map. For available coloring map names type:
             ``sorted(colormaps)``
           - list - a list of colors to assign cyclically to the faces.
             A list of a single color colors all the faces with the same color.
           - dict - a dict of face types mapped to colors, to color the
             faces according to their type.
           - ``{}``, the empty dict - shorcut for 
             ``{1:'red', 2:'green', 3:'blue'}``.

        EXAMPLES:
        
        Using a color map::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: color = (0, 0, 0)
            sage: p = Patch([Face((0,0,0),t,color) for t in [1,2,3]])
            sage: for f in p: f.color()
            RGB color (0.0, 0.0, 0.0)
            RGB color (0.0, 0.0, 0.0) 
            RGB color (0.0, 0.0, 0.0)
            sage: p.repaint()
            sage: p[1].color()
            RGB color (0.198..., 0.912..., 0.0)

        Using a list of colors::

            sage: p = Patch([Face((0,0,0),t,color) for t in [1,2,3]])
            sage: p.repaint([(0.9, 0.9, 0.9), (0.65,0.65,0.65), (0.4,0.4,0.4)])
            sage: for f in p: f.color()
            RGB color (0.9000..., 0.9000..., 0.9000...)
            RGB color (0.6500..., 0.6500..., 0.6500...)
            RGB color (0.4000..., 0.4000..., 0.4000...)

        Using a dictionary to color faces according to their type::

            sage: p = Patch([Face((0,0,0),t) for t in [1,2,3]])
            sage: p.repaint({1:'black', 2:'yellow', 3:'green'})
            sage: p.plot()                   #not tested
            sage: p.repaint({})
            sage: p.plot()                   #not tested
        """
        if cmap == {}:
            cmap = {1: 'red', 2:'green', 3:'blue'}
            
        if isinstance(cmap, dict):
            for f in self:
                f.color(cmap[f.type()])
            
        elif isinstance(cmap, list):
            L = len(cmap)
            for i, f in enumerate(self):
                f.color(cmap[i % L])

        elif isinstance(cmap, str):
            # matplotlib color maps
            global cm
            if not cm:
                from matplotlib import cm

            if not cmap in cm.datad.keys():
                raise RuntimeError("Color map %s not known (type sorted(colors) for valid names)" % cmap)
            cmap = cm.__dict__[cmap]
            dim = float(len(self))
            for i,f in enumerate(self):
                f.color(cmap(i/dim)[:3])

        else:
            raise TypeError, "Type of cmap (=%s) must be dict, list or str" %cmap

    def apply_substitution(self, E, iterations=1):
        r"""
        Applies the substitution ``E`` on the patch. 

        The color of every new face in the image is given the same color as its preimage.

        This changes self.
        
        INPUT:

        - ``E`` - an instance of the ``E1Star`` class. Its domain alphabet must
          be of the same size as the dimension of the ambient space of the
          faces.
        - ``iterations`` - integer (optional, default: 1)
          number of times the substitution E is applied

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: p = Patch([Face((0,0,0),t) for t in [1,2,3]])
            sage: p.apply_substitution(E)
            sage: p.plot()                   #not tested

        ::

            sage: x = (0,0,0)
            sage: p = Patch([Face(x, 1, 'red'), Face(x, 2, 'yellow'), Face(x, 3, 'green')])
            sage: p.apply_substitution(E, 4)
            sage: p
            Patch of 31 faces
            sage: p.plot()                   #not tested
        """
        if not isinstance(E, E1Star):
            raise TypeError, "E must be an instance of E1Star"

        self._faces = E(self, iterations=iterations)._faces
        
    def plot(self, projmat=None, opacity=0.75):
        r"""
        Returns a 2D graphic object depicting the patch.

        INPUT:

        - ``projmat`` - matrix (optional, default: ``None``) the projection
          matrix. Its number of lines must be two. Its number of columns
          must equal the dimension of the ambient space of the faces. If
          ``None``, the isometric projection is used by default.
        
        - ``opacity`` - float between ``0`` and ``1`` (optional, default: ``0.75``)
          opacity of the the face (edges cannot be seen with opacity equal to ``1``)

        .. WARNING::

            Only three-dimensional Faces and Patches can be plotted.

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: P = Patch([Face((0,0,0),t) for t in [1,2,3]])
            sage: P.plot()                   #not tested

        ::

            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: P = Patch([Face((0,0,0),t) for t in [1,2,3]])
            sage: P.apply_substitution(E, 5)
            sage: P.plot() 

        Plot with a different projection matrix::

            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: P = Patch([Face((0,0,0),t) for t in [1,2,3]])
            sage: M = matrix(2, 3, [1,0,-1,0.3,1,-3])
            sage: P.apply_substitution(E, 3)
            sage: P.plot(projmat=M)
        """
        #if len(self[0].vector()) != 3:
        #    raise NotImplementedError, "Plotting only works for three-dimensional Patches and faces."

        #projmat = matrix(2, 3, [1,0,-1/sqrt(2),0,1,-1/sqrt(2)])
        if projmat == None:
            projmat = matrix(2, [-1.7320508075688772*0.5, 1.7320508075688772*0.5, 0, -0.5, -0.5, 1])

        G = Graphics()
        for face in self:
            G += face._plot(projmat, self._face_contour, opacity)
        G.set_aspect_ratio(1)
        return G

    def plot3d(self):
        r"""
        Returns a 3D graphics object depicting the patch.

        .. WARNING::

            Only three-dimensional Faces and Patches can be plotted.

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: P = Patch([Face((0,0,0),t) for t in [1,2,3]])
            sage: P.plot3d()                #not tested

        ::

            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: P = Patch([Face((0,0,0),t) for t in [1,2,3]])
            sage: P.apply_substitution(E, 5)
            sage: P.repaint()
            sage: P.plot3d()                #not tested
        """
        if len(self[0].vector()) != 3:
            raise NotImplementedError, "Plotting only works for three-dimensional Patches and faces."

        from sage.all import pi
        face_list = [face._plot3d(self._face_contour) for face in self]
        P = sum(face_list)
        return P

    def plot_tikz(self, projmat=None, print_macros=True,
            print_tikz_env=True, edgecolor='black', scale=0.25,
            drawzero=False, extra_code_before='', extra_code_after=''):
        r"""
        Returns a string containing some TikZ code to be included into
        a LaTeX document.

        .. WARNING::

            Only three-dimensional Faces and Patches can be plotted.

        INPUT:

        - ``projmat`` - matrix (optional, default: ``None``) the projection
          matrix. Its number of lines must be two. Its number of columns
          must equal the dimension of the ambient space of the faces. If
          ``None``, the isometric projection is used by default.
        - ``print_macros`` - bool (optional, default: ``True``) if ``True``,
          the three lozenge macros are printed
        - ``print_tikz_env`` - bool (optional, default: ``True``) if ``True``,
          the tikzpicture environment are printed
        - ``edgecolor`` - string (optional, default: ``'black'``) either
          ``'black'`` or ``'facecolor'`` (color of unit face edges)
        - ``scale`` - real number (optional, default: ``0.25``) scaling
          constant for the whole figure
        - ``drawzero`` - bool (optional, default: ``False``) if ``True``,
          mark the origin by a black dot
        - ``extra_code_before`` - string (optional, default: ``''``) extra code to
          include in the tikz picture
        - ``extra_code_after`` - string (optional, default: ``''``) extra code to
          include in the tikz picture

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: P = Patch([Face((0,0,0),t) for t in [1,2,3]])
            sage: s = P.plot_tikz()
            sage: print s
            \begin{tikzpicture}[x={(-0.216506cm,-0.125000cm)}, y={(0.216506cm,-0.125000cm)}, z={(0.000000cm,0.250000cm)}]
            \def\loza#1#2#3#4#5#6{
              \definecolor{facecolor}{rgb}{#4,#5,#6}
              \fill[fill=facecolor, draw=black, shift={(#1, #2, #3)}]
              (0, 0, 0) -- (0, 1, 0) -- (0, 1, 1) -- (0, 0, 1) -- cycle;
            }
            \def\lozb#1#2#3#4#5#6{
              \definecolor{facecolor}{rgb}{#4,#5,#6}
              \fill[fill=facecolor, draw=black, shift={(#1, #2, #3)}]
              (0, 0, 0) -- (0, 0, 1) -- (1, 0, 1) -- (1, 0, 0) -- cycle;
            }
            \def\lozc#1#2#3#4#5#6{
              \definecolor{facecolor}{rgb}{#4,#5,#6}
              \fill[fill=facecolor, draw=black, shift={(#1, #2, #3)}]
              (0, 0, 0) -- (1, 0, 0) -- (1, 1, 0) -- (0, 1, 0) -- cycle;
            }
            \loza{0}{0}{0}{1.00}{0.00}{0.00}
            \lozb{0}{0}{0}{0.00}{1.00}{0.00}
            \lozc{0}{0}{0}{0.00}{0.00}{1.00}
            \end{tikzpicture}

        ::

            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: P = Patch([Face((0,0,0),t) for t in [1,2,3]])
            sage: P.apply_substitution(E, 2)
            sage: s = P.plot_tikz()

        Plot using shades of gray (useful for article figures)::

            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: P = Patch([Face((0,0,0),t) for t in [1,2,3]])
            sage: P.repaint([(0.9, 0.9, 0.9), (0.65,0.65,0.65), (0.4,0.4,0.4)])
            sage: P.apply_substitution(E, 4)
            sage: P
            Patch of 31 faces
            sage: s = P.plot_tikz()

        Plotting with various options::

            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: P = Patch([Face((0,0,0),t) for t in [1,2,3]])
            sage: M = matrix(2, 3, map(float, [1,0,-0.7071,0,1,-0.7071]))
            sage: P.apply_substitution(E, 3)
            sage: s = P.plot_tikz(projmat=M, edgecolor='facecolor', scale=0.6, drawzero=True)
        """
        if len(self[0].vector()) != 3:
            raise NotImplementedError, "Plotting only works for three-dimensional Patches and faces."

        if projmat == None:
            projmat = matrix(2, [-1.7320508075688772*0.5, 1.7320508075688772*0.5, 0, -0.5, -0.5, 1])*scale
            
        e1 = projmat*vector([1,0,0])
        e2 = projmat*vector([0,1,0])
        e3 = projmat*vector([0,0,1])

        # string s contains the TiKZ code of the patch
        s = ''

        if print_tikz_env:
            s += '\\begin{tikzpicture}[x={(%fcm,%fcm)}, y={(%fcm,%fcm)}, z={(%fcm,%fcm)}]\n'%(e1[0], e1[1], e2[0], e2[1], e3[0], e3[1])

        if print_macros:
            for type in self._face_contour:
                # chr(97) is 'a'
                s += '\\def\\loz%s#1#2#3#4#5#6{\n' % chr(int(type) + 96)
                s += '  \\definecolor{facecolor}{rgb}{#4,#5,#6}\n'
                s += '  \\fill[fill=facecolor, draw=%s, shift={(#1, #2, #3)}]\n'%edgecolor
                s += ' -- '.join(map(str, self._face_contour[type])) + ' -- cycle;\n'
                s += '}\n'

        s += extra_code_before

        for face in self:
            t = chr(int(face.type()) + 96)
            x, y, z = face.vector()
            r, g, b = face.color()
            s += '\\loz%s{%d}{%d}{%d}{%.2f}{%.2f}{%.2f}\n' %(t, x, y, z, r, g, b)

        s += extra_code_after

        if drawzero:
            s += '\\node[circle,fill=black,draw=black,minimum size=1.5mm,inner sep=0pt] at (0,0,0) {};\n'

        if print_tikz_env:
            s += '\\end{tikzpicture}\n'

        return LatexExpr(s)

    _latex_ = plot_tikz

class E1Star(SageObject):
    r"""
    A class to model the `E_1^*(\sigma)` map associated with
    a unimodular substitution `\sigma`.

    INPUT:

    - ``sigma`` - unimodular ``WordMorphism``, i.e. such that its incidence
      matrix has determinant `\pm 1`.

    .. NOTE::

        The alphabet of the domain and the codomain of `\sigma` must be
        equal, and they must be of the form ``[1, ..., d]``, where ``d``
        is a positive integer corresponding to the length of the vectors
        of the faces on which `E_1^*(\sigma)` will act.

    EXAMPLES::

        sage: from sage.combinat.e_one_star import E1Star, Face, Patch
        sage: P = Patch([Face((0,0,0),t) for t in [1,2,3]])
        sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
        sage: E = E1Star(sigma)
        sage: E(P)
        Patch: [[(1, 0, -1), 1]*, [(0, 1, -1), 2]*, [(0, 0, 0), 3]*, [(0, 0, 0), 1]*, [(0, 0, 0), 2]*]

    ::

        sage: x = [Face((0,0,0,0),1), Face((0,0,0,0),4)]
        sage: P = Patch(x)
        sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1,4], 4:[1]})
        sage: E = E1Star(sigma)
        sage: E(P)
        Patch: [[(1, 0, 0, -1), 1]*, [(0, 1, 0, -1), 2]*, [(0, 0, 1, -1), 3]*, [(0, 0, 0, 0), 4]*, [(0, 0, 0, 0), 3]*]
    """
    def __init__(self, sigma):
        r"""
        E1Star constructor. See class doc for more information.

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: E
            E_1^*(WordMorphism: 1->12, 2->13, 3->1)
        """
        if not isinstance(sigma, WordMorphism):
            raise TypeError, "sigma (=%s) must be an instance of WordMorphism"%sigma

        if sigma.domain().alphabet() != sigma.codomain().alphabet():
            raise ValueError, "The domain and codomain of (%s) must be the same."%sigma

        if abs(det(matrix(sigma))) != 1:
            raise ValueError, "The substitution (%s) must be unimodular."%sigma

        first_letter = sigma.codomain().alphabet()[0]
        if not isinstance(first_letter, Integer) or (first_letter < 1):
            raise ValueError, "The substitution (%s) must be defined on positive integers."%sigma

        self._sigma = WordMorphism(sigma)
        self._d = self._sigma.domain().size_of_alphabet()

    @cached_method
    def matrix(self):
        r"""
        Returns the matrix associated with self.

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: E.matrix()
            [1 1 1]
            [1 0 0]
            [0 1 0]
        """
        return self._sigma.incidence_matrix()

    @cached_method
    def inverse_matrix(self):
        r"""
        Returns the inverse of the matrix associated with self.

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: E.inverse_matrix()
            [ 0  1  0]
            [ 0  0  1]
            [ 1 -1 -1]

        """
        return self.matrix().inverse()

    @lazy_attribute
    def _base_iter(self):
        r"""
        Returns a base for the iteration of the application of self on set
        of faces. (Exploits the linearity of `E_1^*(\sigma)` to optimize computation.)

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: E._base_iter.keys()
            [1, 2, 3]
            sage: E._base_iter[1]
            [((1, 0, -1), 1), ((0, 1, -1), 2), ((0, 0, 0), 3)]
            sage: E._base_iter[2]
            [((0, 0, 0), 1)]
            sage: E._base_iter[3]
            [((0, 0, 0), 2)]

        ::

            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: sorted(E._base_iter.keys())
            [1, 2, 3]
            sage: E._base_iter[1]
            [((1, 0, -1), 1), ((0, 1, -1), 2), ((0, 0, 0), 3)]
            sage: E._base_iter[2]
            [((0, 0, 0), 1)]
            sage: E._base_iter[3]
            [((0, 0, 0), 2)]

        ::

            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: sorted(E._base_iter.keys())
            [1, 2, 3]
            sage: E._base_iter[1]
            [((1, 0, -1), 1), ((0, 1, -1), 2), ((0, 0, 0), 3)]
            sage: E._base_iter[1]
            [((1, 0, -1), 1), ((0, 1, -1), 2), ((0, 0, 0), 3)]
            sage: E._base_iter[2]
            [((0, 0, 0), 1)]
            sage: E._base_iter[3]
            [((0, 0, 0), 2)]

        ::

            sage: sigma = WordMorphism({1:[1,3,1], 2:[1], 3:[1,1,3,2]})
            sage: E = E1Star(sigma)
            sage: sorted(E._base_iter.keys())
            [1, 2, 3]
            sage: E._base_iter[1]
            [((1, -1, 0), 1), ((0, 0, 0), 1), ((0, 0, 0), 2), ((0, -1, 1), 3), ((0, -2, 1), 3)]
            sage: E._base_iter[2]
            [((0, 0, 0), 3)]
            sage: E._base_iter[3]
            [((0, 1, 0), 1), ((-1, 0, 1), 3)]

        ::

            sage: sigma = WordMorphism({1:[1,2], 2:[3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: sorted(E._base_iter.keys())
            [1, 2, 3]
            sage: E._base_iter[1]
            [((1, 0, -1), 1), ((0, 0, 0), 3)]
            sage: E._base_iter[2]
            [((0, 0, 0), 1)]
            sage: E._base_iter[3]
            [((0, 0, 0), 2)]

        ::

            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1,4], 4:[1]})
            sage: E = E1Star(sigma)
            sage: sorted(E._base_iter.keys())
            [1, 2, 3, 4]
            sage: E._base_iter[1]
            [((1, 0, 0, -1), 1), ((0, 1, 0, -1), 2), ((0, 0, 1, -1), 3), ((0, 0, 0, 0), 4)]
            sage: E._base_iter[2]
            [((0, 0, 0, 0), 1)]
            sage: E._base_iter[3]
            [((0, 0, 0, 0), 2)]
            sage: E._base_iter[4]
            [((0, 0, 0, 0), 3)]
        """
        alphabet = self._sigma.domain().alphabet()
        X = {}
        for k in alphabet:
            subst_im = self._sigma.image(k)
            for n, letter in enumerate(subst_im):
                suffix = subst_im[n+1:]
                if not letter in X:
                    X[letter] = [] 
                v = self.inverse_matrix()*vector(suffix.parikh_vector())
                X[letter].append((v, k))
        return X

    def __call__(self, patch, iterations=1):
        r"""
        Apply a generalized substitution to a Patch; this returns a new
        object.
        
        The color of every new face in the image is given the same color as its preimage.

        INPUT:

        - ``patch`` - a patch
        - ``iterations`` - integer (optional, default: 1) number of iterations

        OUTPUT:
            
            a patch

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: P = Patch([Face((0,0,0),t) for t in [1,2,3]])
            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: R = E(P)
            sage: len(R)
            5

        ::

            sage: x = (0,0,0)
            sage: p = Patch([Face(x, 1, 'red'), Face(x, 2, 'yellow'), Face(x, 3, 'green')])
            sage: p = E(p, iterations=4)
            sage: p
            Patch of 31 faces
        """
        old_faces = patch
        for i in xrange(iterations):
            new_faces = []
            for f in old_faces:
                new_faces.extend(self._call_on_face(f, color=f.color()))
            old_faces = new_faces

        return Patch(new_faces)

    def __mul__(self, other):
        r"""
        Return the product of self and other.
        
        The product satisfies the following rule : 
        `E_1^*(\sigma\circ\sigma') = E_1^*(\sigma')` \circ  E_1^*(\sigma)` 

        INPUT:

        - ``other`` - an instance of E1Star

        OUTPUT:
            
            an instance of E1Star

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: s = WordMorphism({1:[2],2:[3],3:[1,2]})
            sage: t = WordMorphism({1:[1,3,1],2:[1],3:[1,1,3,2]})
            sage: E1Star(s) * E1Star(t)
            E_1^*(WordMorphism: 1->1, 2->1132, 3->1311)
            sage: E1Star(t * s)
            E_1^*(WordMorphism: 1->1, 2->1132, 3->1311)
        """
        if not isinstance(other, E1Star):
            raise TypeError, "other (=%s) must be an instance of E1Star" % other
        return E1Star(other.sigma() * self.sigma())

    def __pow__(self, power):
        r"""
        Return the product of self to the power ``power``.
        
        The product satisfies the following rule : 
        `(E_1^*(\sigma))^n = E_1^*(\sigma^n)` 

        INPUT:

        - ``power`` - an stricly positive interger

        OUTPUT:
            
            an instance of E1Star

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: s = WordMorphism({1:[2],2:[3],3:[1,2]})
            sage: E1Star(s)^0
            E_1^*(WordMorphism: 1->1, 2->2, 3->3)
            sage: E1Star(s)^2
            E_1^*(WordMorphism: 1->3, 2->12, 3->23)
        """
        if not isinstance(power, Integer) or power < 1:
            raise TypeError, "power (=%s) must be a strictly positive integer" % power
        return E1Star(self.sigma() ** power)


    def _call_on_face(self, face, color=None):
        r"""
        Returns an iterator of faces obtained by applying self on the face.

        INPUT:

        - ``face`` - a face
        - ``color`` - string, RGB tuple or color, (optional, default: None)
          RGB color

        OUTPUT:

            iterator of faces

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: f = Face((0,2,0), 1)
            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: list(E._call_on_face(f))
            [[(3, 0, -3), 1]*, [(2, 1, -3), 2]*, [(2, 0, -2), 3]*]
        """
        if len(face.vector()) != self._d:
            raise ValueError, "The dimension of the faces must be equal to the size of the alphabet of the substitution."
        x_new = self.inverse_matrix() * face.vector()
        t = face.type()
        return (Face(x_new + v, k, color=color) for v, k in self._base_iter[t])

    def __repr__(self):
        r"""
        String representation of a patch.

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: E
            E_1^*(WordMorphism: 1->12, 2->13, 3->1)
        """
        return "E_1^*(%s)" % str(self._sigma)

    def sigma(self):
        r"""
        Returns the ``WordMorphism`` associated with self.

        EXAMPLES::

            sage: from sage.combinat.e_one_star import E1Star, Face, Patch
            sage: sigma = WordMorphism({1:[1,2], 2:[1,3], 3:[1]})
            sage: E = E1Star(sigma)
            sage: print E.sigma()
            WordMorphism: 1->12, 2->13, 3->1
        """
        return self._sigma




==> fig/exLcover.sage <==
load e_one_star.py
p = Patch([ Face((0,0,0), i) for i in [1,2,3] ] )
L = []
L.append( p + Patch([ Face( (-1,1,0),2 ), Face( (-1,1,0),1 ), Face( (-1,1,0),3 ), Face( (0,1,0),3 ), Face( (0,1,2),3 ) ]) )

L.append( Patch( [ Face( (0,0,0),1), Face( (0,0,0), 3), Face( (1,0,0), 3), Face( (1,-1,0),3), Face( (1,-2,0),3) ] ) )

L.append( Patch( [ Face( (0,0,0),1), Face( (0,-1,0), 1), Face( (-1,0,1), 3), Face( (-1,-1,1),3), Face( (-1,1,0), 2)  ]))

face_contour = {1: map(vector, [(0,0,0),(0,1,0),(0,1,1),(0,0,1),(0,0,0),(0,1,0)]), 2: map(vector, [(0,0,0),(0,0,1),(1,0,1),(1,0,0),(0,0,0),(0,0,1)]), 3: map(vector, [(0,0,0),(1,0,0),(1,1,0),(0,1,0),(0,0,0),(1,0,0)])} 

for P in L :
	for f in P :
		f.color( 'gray' )

S = set([])
S = S.union( L[0]._faces )

v = vector((-2,3,0))
S = S.union( set(map( lambda x : Face( v+x.vector(), x.type() ) , L[1] ) ))

v = vector((1,1,-1))
S = S.union( set(map( lambda x : Face( v+x.vector(), x.type() ) , L[0] ) ))

v = vector((0,4,-1))
S = S.union( set(map( lambda x : Face( v+x.vector(), x.type() ) , L[2] ) ))

v = vector((-1,2,0))
S = S.union( set(map( lambda x : Face( v+x.vector(), x.type() ) , L[2] ) ))

v = vector((-2,4,0))
S = S.union( set(map( lambda x : Face( v+x.vector(), x.type() ) , L[2] ) ))

v = vector((0,0,0))
S = S.union( set(map( lambda x : Face( v+x.vector(), x.type() ) , L[1] ) ))

v = vector((1,-1,0))
S = S.union( set(map( lambda x : Face( v+x.vector(), x.type() ) , L[2] ) ))

v = vector((-2,4,0))
S = S.union( set(map( lambda x : Face( v+x.vector(), x.type() ) , L[1] ) ))

v = vector((-3,5,0))
S = S.union( set(map( lambda x : Face( v+x.vector(), x.type() ) , L[1] ) ))

v = vector((-1,-1,1))
S = S.union( set(map( lambda x : Face( v+x.vector(), x.type() ) , L[0] ) ))

v = vector((-2,1,1))
S = S.union( set(map( lambda x : Face( v+x.vector(), x.type() ) , L[2] ) ))

v = vector((-3,2,1))
S = S.union( set(map( lambda x : Face( v+x.vector(), x.type() ) , L[1] ) ))


P = Patch( S )
for f in P :
	f.color( 'gray' )


sigma = WordMorphism( { 1:[3], 2:[1,3], 3:[2,3] } )

s1 = WordMorphism( { 1:[1], 2:[2,1], 3:[3,1] } )
s2 = WordMorphism( { 1:[2], 2:[1,2], 3:[3,2] } )
s3 = WordMorphism( { 1:[3], 2:[1,3], 3:[2,3] } )
Q = [p]
for i in range( 1,8 ) :
	Q.append( E1Star(sigma^i)(p) )

for i in Q[7] :
	if i in Q[0] :
		i.color((0.5,0.5,0.5))
	elif i in Q[4] :
		i.color((0.3,0.3,0.3))
	else:
		i.color((0.8,0.8,0.8))






